A Counterexample to the Huneke-Wiegand Conjecture

We construct a symmetric numerical semigroup $\Gamma$ of multiplicity $56$, embedding dimension $26$, and Frobenius number $181$ such that, over every field $k$, the one-dimensional Gorenstein local domain $R=k[t^\Gamma]_{\mathfrak{m}}$ has a nonprincipal ideal $I=(t^{56},t^{70})R$ for which $I\otimes_R\operatorname{Hom}_R(I,R)$ is torsion-free. This gives a counterexample to the Huneke-Wiegand conjecture in its general Gorenstein formulation. The proof reduces to an explicit finite sumset identity, interpreted through the Huneke-Iyengar-Wiegand colon criterion and Leamer's tensor-torsion formula. We also identify the tensor product with the trace ideal of $I$, compute $\operatorname{End}_R(I)=R[t^{101},t^{107}]$ and its conductor, and show that the counterexample persists under completion. A separate graded tensor-graph calculation and exact, standard-library Python verifiers accompany the paper. We explain how the example differs from the field-extension construction of Christensen, Gerko, and Iyengar.

==> anc/README.txt <==
EXACT VERIFICATION — A Counterexample to the Huneke–Wiegand Conjecture
Son Pham; manuscript dated 6 September 2026.

Requirements: Python 3.10 or later; standard library only. No external data,
network connection, third-party Python package, or repository checkout is needed.
The release checks were run with Python 3.13.5.

From the source-package root, run:
    python3 anc/verify_counterexample.py
    python3 anc/verify_tensor_graph.py

Each program prints deterministic JSON with status PASS and exits successfully
only after completing its checks. A failed check raises an exception and returns
a nonzero exit status. Checks remain enabled under python3 -O.

Compare the output with expected_arithmetic.json and expected_tensor_graph.json.
The arithmetic program uses exact Apéry residue minima to verify infinite
relative-ideal identities. The second program independently constructs semigroup
membership by dynamic programming and checks tensor-graph connectivity. The two
programs do not import one another.

For the main example, all 690 nonempty tensor graphs in degrees 56 through 783
are connected; the proof in Section 7 covers every degree at least 784. The graph
program additionally checks two examples with torsion and one principal ideal.

These programs verify the explicit integer certificates. The algebraic passages
from those certificates to rings, modules, duals, and completion are proved in
the manuscript. The computations are not a formal proof-assistant development.


==> anc/expected_arithmetic.json <==
{
  "status": "PASS",
  "method": "Exact relative Apery vectors; no heuristic truncation.",
  "generators": [
    56,
    57,
    58,
    63,
    64,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    87,
    89,
    90,
    93,
    95,
    96,
    97
  ],
  "apery_mod_56": [
    0,
    57,
    58,
    115,
    116,
    173,
    174,
    63,
    64,
    121,
    122,
    179,
    180,
    237,
    70,
    71,
    72,
    73,
    74,
    75,
    76,
    77,
    78,
    79,
    80,
    81,
    82,
    83,
    140,
    141,
    142,
    87,
    144,
    89,
    90,
    147,
    148,
    93,
    150,
    95,
    96,
    97,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166,
    167
  ],
  "multiplicity": 56,
  "embedding_dimension": 26,
  "frobenius": 181,
  "conductor": 182,
  "genus": 91,
  "symmetric": true,
  "pseudo_frobenius_set": [
    181
  ],
  "gap_set": [
    1,
    2,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    11,
    12,
    13,
    14,
    15,
    16,
    17,
    18,
    19,
    20,
    21,
    22,
    23,
    24,
    25,
    26,
    27,
    28,
    29,
    30,
    31,
    32,
    33,
    34,
    35,
    36,
    37,
    38,
    39,
    40,
    41,
    42,
    43,
    44,
    45,
    46,
    47,
    48,
    49,
    50,
    51,
    52,
    53,
    54,
    55,
    59,
    60,
    61,
    62,
    65,
    66,
    67,
    68,
    69,
    84,
    85,
    86,
    88,
    91,
    92,
    94,
    98,
    99,
    100,
    101,
    102,
    103,
    104,
    105,
    106,
    107,
    108,
    109,
    110,
    111,
    117,
    118,
    123,
    124,
    125,
    181
  ],
  "independent_DP_crosscheck_through": 1024,
  "B": [
    56,
    57,
    58,
    63,
    64,
    73,
    75,
    76,
    79,
    81,
    82,
    83
  ],
  "C": [
    112,
    113,
    114,
    115,
    116,
    119,
    120,
    121,
    122,
    126,
    127,
    128,
    129,
    130,
    131,
    132,
    133,
    134,
    135,
    136,
    137,
    138,
    139,
    140,
    141,
    142,
    143,
    144,
    145,
    146,
    147,
    148,
    149,
    150,
    151,
    152,
    154,
    155,
    156,
    157,
    158,
    159,
    160,
    161,
    162,
    163,
    164,
    165,
    166
  ],
  "B_plus_B_equals_C": true,
  "colon_intersection_equals_product": true,
  "inverse_square_identity": true,
  "maximal_ideal_reduction_identity": "m^5 = t^56 m^4",
  "dual_minimal_generators": 12,
  "trace_minimal_generator_exponents": [
    56,
    57,
    58,
    63,
    64,
    70,
    71,
    72,
    73,
    75,
    76,
    77,
    78,
    79,
    81,
    82,
    83,
    87,
    89,
    90,
    93,
    95,
    96,
    97
  ],
  "trace_colength": 3,
  "trace_quotient_basis": [
    0,
    74,
    80
  ],
  "endomorphism_R_module_generator_exponents": [
    0,
    101,
    107
  ],
  "endomorphism_quotient_basis": [
    101,
    107,
    181
  ],
  "endomorphism_quotient_length": 3,
  "trace_equals_endomorphism_conductor": true,
  "P_colength": 16,
  "Q_colength": 30,
  "P_quotient_basis": [
    0,
    70,
    71,
    72,
    74,
    77,
    78,
    80,
    87,
    89,
    90,
    93,
    95,
    96,
    97,
    167
  ],
  "Q_quotient_basis": [
    0,
    56,
    57,
    58,
    63,
    64,
    73,
    74,
    75,
    76,
    79,
    80,
    81,
    82,
    83,
    112,
    113,
    114,
    115,
    116,
    119,
    120,
    121,
    122,
    131,
    132,
    137,
    138,
    139,
    195
  ],
  "P_quotient_socle": [
    167
  ],
  "Q_quotient_socle": [
    195
  ],
  "algebraic_scope": "Integer certificates; see the paper for algebraic proofs."
}


==> anc/expected_tensor_graph.json <==
{
  "status": "PASS",
  "method": "Independent dynamic programming and exact graph connectivity.",
  "main_example": {
    "generators": [
      56,
      57,
      58,
      63,
      64,
      70,
      71,
      72,
      73,
      74,
      75,
      76,
      77,
      78,
      79,
      80,
      81,
      82,
      83,
      87,
      89,
      90,
      93,
      95,
      96,
      97
    ],
    "ideal_exponents": [
      56,
      70
    ],
    "conductor": 182,
    "a0": 56,
    "b0": 0,
    "checked_degree_start": 56,
    "checked_degree_end_inclusive": 783,
    "automatic_connectivity_from": 784,
    "nonempty_graphs_checked": 690,
    "total_vertices_checked": 182809,
    "largest_graph_vertices": 602,
    "disconnected_graphs": 0,
    "total_torsion_dimension": 0,
    "first_torsion_witness": null
  },
  "controls": [
    {
      "generators": [
        2,
        3
      ],
      "ideal_exponents": [
        2,
        3
      ],
      "conductor": 2,
      "a0": 2,
      "b0": 0,
      "checked_degree_start": 2,
      "checked_degree_end_inclusive": 9,
      "automatic_connectivity_from": 10,
      "nonempty_graphs_checked": 8,
      "total_vertices_checked": 36,
      "largest_graph_vertices": 8,
      "disconnected_graphs": 2,
      "total_torsion_dimension": 2,
      "first_torsion_witness": {
        "degree": 3,
        "component_count": 2,
        "first_coordinate_components": [
          [
            2
          ],
          [
            3
          ]
        ]
      }
    },
    {
      "generators": [
        4,
        5,
        6
      ],
      "ideal_exponents": [
        4,
        5
      ],
      "conductor": 8,
      "a0": 4,
      "b0": 0,
      "checked_degree_start": 4,
      "checked_degree_end_inclusive": 35,
      "automatic_connectivity_from": 36,
      "nonempty_graphs_checked": 31,
      "total_vertices_checked": 414,
      "largest_graph_vertices": 28,
      "disconnected_graphs": 2,
      "total_torsion_dimension": 2,
      "first_torsion_witness": {
        "degree": 5,
        "component_count": 2,
        "first_coordinate_components": [
          [
            4
          ],
          [
            5
          ]
        ]
      }
    },
    {
      "generators": [
        4,
        5,
        6
      ],
      "ideal_exponents": [
        4,
        8
      ],
      "conductor": 8,
      "a0": 4,
      "b0": -4,
      "checked_degree_start": 0,
      "checked_degree_end_inclusive": 31,
      "automatic_connectivity_from": 32,
      "nonempty_graphs_checked": 28,
      "total_vertices_checked": 314,
      "largest_graph_vertices": 24,
      "disconnected_graphs": 0,
      "total_torsion_dimension": 0,
      "first_torsion_witness": null
    }
  ],
  "field_independent": true,
  "scope": "Finite graph checks plus the paper's proved uniform tail bound."
}


==> anc/verify_counterexample.py <==
#!/usr/bin/env python3
"""Exact arithmetic for A Counterexample to the Huneke--Wiegand Conjecture.

Run with Python 3.10+; no third-party packages, external data, or network needed.
Every infinite relative-ideal equality is checked using all residue minima.
The algebraic interpretation of these integer certificates is proved in main.tex.
A failed check raises an exception and exits with a nonzero status, also under -O.
"""
from __future__ import annotations
import heapq
import json
from math import gcd
from functools import reduce

G = (56, 57, 58, 63, 64, 70, 71, 72, 73, 74, 75, 76, 77,
     78, 79, 80, 81, 82, 83, 87, 89, 90, 93, 95, 96, 97)
M = min(G)
Vector = tuple[int, ...]


def require(condition: bool, message: str) -> None:
    if not condition:
        raise RuntimeError(message)


def apery(generators: tuple[int, ...]) -> Vector:
    require(bool(generators) and min(generators) > 0, 'Positive generators required.')
    require(reduce(gcd, generators) == 1, 'A numerical semigroup is required.')
    m = min(generators)
    distances: list[int | None] = [None] * m
    distances[0] = 0
    queue = [(0, 0)]
    while queue:
        distance, residue = heapq.heappop(queue)
        if distance != distances[residue]:
            continue
        for generator in generators:
            new_distance = distance + generator
            new_residue = new_distance % m
            old = distances[new_residue]
            if old is None or new_distance < old:
                distances[new_residue] = new_distance
                heapq.heappush(queue, (new_distance, new_residue))
    require(all(x is not None for x in distances), 'Some residue classes were not reached.')
    return tuple(int(x) for x in distances if x is not None)


def contains(vector: Vector, n: int) -> bool:
    return n >= vector[n % len(vector)]


def shift(vector: Vector, amount: int) -> Vector:
    m = len(vector)
    return tuple(amount + vector[(r - amount) % m] for r in range(m))


def union(*vectors: Vector) -> Vector:
    return tuple(min(xs) for xs in zip(*vectors))


def intersection(*vectors: Vector) -> Vector:
    return tuple(max(xs) for xs in zip(*vectors))


def ideal_sum(left: Vector, right: Vector) -> Vector:
    """Minkowski sum: supports of products of monomial ideals."""
    m = len(left)
    return tuple(min(left[s] + right[(r - s) % m] for s in range(m))
                 for r in range(m))


def generated(generators: tuple[int, ...], ring: Vector) -> Vector:
    return union(*(shift(ring, g) for g in generators))


def difference(left: Vector, right: Vector) -> list[int]:
    """The exact finite set left minus right, from all residue minima."""
    m = len(left)
    return sorted(n for r in range(m) for n in range(left[r], right[r], m))


def minimal_generators(ideal: Vector) -> list[int]:
    # Every minimal generator is in the relative Apery set: otherwise subtract M.
    return sorted(n for n in ideal if not any(contains(ideal, n - g) for g in G))



def interval(a: int, b: int) -> set[int]:
    return set(range(a, b + 1))


def main() -> None:
    gamma = apery(G)
    f = max(gamma) - M
    c = f + 1
    require(f == 181 and c == 182, 'Frobenius/conductor mismatch.')
    require(len(G) == 26 and len(set(G)) == 26, 'Generator count mismatch.')
    require(all(M <= g < 2 * M for g in G), 'Generator minimality failed.')
    gaps = [n for n in range(f + 1) if not contains(gamma, n)]
    gaps_expected = (interval(1, 55) | interval(59, 62) | interval(65, 69)
        | interval(84, 86) | {88} | interval(91, 92) | {94}
        | interval(98, 111) | interval(117, 118) | interval(123, 125) | {181})
    require(set(gaps) == gaps_expected and len(gaps) == 91, 'Gap list failed.')
    require(all(contains(gamma, n) != contains(gamma, f - n)
                for n in range(f + 1)), 'Symmetry failed.')
    require([n for n in gaps if all(contains(gamma, n + g) for g in G)] == [181],
            'Pseudo-Frobenius set failed.')
    membership_expected = ({0} | interval(56, 58) | interval(63, 64)
        | interval(70, 83) | {87} | interval(89, 90) | {93}
        | interval(95, 97) | interval(112, 116) | interval(119, 122)
        | interval(126, 180))
    require({n for n in range(182) if contains(gamma, n)} == membership_expected,
            'Semigroup interval list failed.')
    twoG = {a + b for a in G for b in G}
    require({n for n in twoG if n <= 181} == (
        interval(112, 116) | interval(119, 122) | interval(126, 180)),
        'Two-generator-sum interval identity failed.')
    require(interval(224, 279) <= {a + b for a in twoG for b in twoG},
            'Fourth-power block certificate failed.')
    require(all(contains(gamma, n) for n in range(c, c + M)),
            'Conductor-block certificate failed.')

    # Separately generated DP table checks the shortest-path implementation.
    bound = 1024
    dynamic = [False] * (bound + 1)
    dynamic[0] = True
    for n in range(1, bound + 1):
        dynamic[n] = any(g <= n and dynamic[n - g] for g in G)
    require(all(dynamic[n] == contains(gamma, n) for n in range(bound + 1)),
            'Independent membership implementations disagree.')

    B = (56, 57, 58, 63, 64, 73, 75, 76, 79, 81, 82, 83)
    C = interval(112, 116) | interval(119, 122) | interval(126, 152) | interval(154, 166)
    X = {n + 14 for n in C}
    E = intersection(gamma, shift(gamma, -14))
    D = intersection(gamma, shift(gamma, -14), shift(gamma, -28))
    require(E == generated(B, gamma), 'E = B + Gamma failed.')
    require(minimal_generators(E) == list(B), 'Minimal E generators failed.')
    require({a + b for a in B for b in B} == C, 'B + B = C failed.')
    require(len(C) == 49, 'C has the wrong size.')
    require(minimal_generators(D) == sorted(C), 'Minimal D generators failed.')
    require(D == generated(tuple(sorted(C)), gamma), 'D = C + Gamma failed.')
    require(ideal_sum(E, E) == D, 'Inverse-ideal equality failed.')
    Q = shift(E, 14)
    require(intersection(E, Q) == generated(tuple(sorted(X)), gamma),
            'Intersection support certificate failed.')
    require(intersection(E, Q) == ideal_sum(E, Q), 'Colon equality failed.')

    E_intervals = (set(B) | interval(112,116) | interval(119,122)
                  | interval(126,166) | interval(168,180))
    require({n for n in range(c) if contains(E, n)} == E_intervals,
            'E interval list failed.')
    require(all(contains(E, n) for n in range(c, c + M)), 'E tail failed.')
    require({b + g for b in B for g in G} == (
        interval(112,116) | interval(119,122) | interval(126,166)
        | interval(168,180)), 'B+G identity failed.')
    require({x + g for x in X for g in G} == (
        interval(182,194) | interval(196,277)), 'X+G identity failed.')

    # Nonprincipality and Hilbert--Samuel multiplicity certificate.
    J = union(gamma, shift(gamma, 14))
    require(minimal_generators(J) == [0,14], 'J is not minimally two generated.')
    require(not contains(gamma,14), 'The valuation obstruction is absent.')
    maximal = generated(G, gamma)
    power = gamma
    for _ in range(4):
        power = ideal_sum(power, maximal)
    fourth_expected = generated(tuple(range(224,280)), gamma)
    require(power == fourth_expected, 'Fourth power of the maximal ideal failed.')
    require(ideal_sum(power, maximal) == shift(power, 56), 'Reduction equality failed.')
    require(len(difference(gamma, shift(gamma,56))) == 56, 'Parameter colength failed.')

    # Trace and evaluation-image arithmetic.
    trace = union(E, Q)
    tgens = tuple(g for g in G if g not in (74,80))
    require(set(B) | {b+14 for b in B} == set(tgens), 'Trace generator union failed.')
    require(trace == generated(tgens, gamma), 'Trace ideal failed.')
    require(minimal_generators(trace) == list(tgens), 'Trace minimality failed.')
    require(difference(gamma, trace) == [0,74,80], 'Trace quotient basis failed.')
    require(not difference(trace, gamma), 'Trace not contained in ring.')

    # (J:J), computed from both monomial generators of J.
    end = intersection(J, shift(J,-14))
    end_Rgens = (0,101,107)
    require(end == generated(end_Rgens,gamma), 'Endomorphism module failed.')
    require(difference(end, gamma) == [101,107,181], 'End/R basis failed.')
    require(not difference(gamma,end), 'R not contained in End.')
    require(ideal_sum(end,end) == end, 'Endomorphism ring is not multiplicatively closed.')
    end_conductor = intersection(gamma, shift(gamma,-101), shift(gamma,-107))
    require(end_conductor == trace, 'Endomorphism conductor differs from trace.')
    require(difference(J,gamma) == [14,84,85,86,88,91,92,94,101,103,104,107,109,110,111,181],
            'J/R intermediate list failed.')

    # Quotient lengths and Artinian socles for the Tor corollary.
    p_missing = difference(gamma,E)
    q_missing = difference(gamma,Q)
    p_expected = [0,70,71,72,74,77,78,80,87,89,90,93,95,96,97,167]
    q_expected = sorted({0,56,57,58,63,64,73,74,75,76,79,80,81,82,83}
        | interval(112,116) | interval(119,122) | {131,132,137,138,139,195})
    require(p_missing == p_expected and len(p_missing) == 16, 'R/P basis failed.')
    require(q_missing == q_expected and len(q_missing) == 30, 'R/Q basis failed.')
    p_socle = [n for n in p_missing if all(contains(E,n+g) for g in G)]
    q_socle = [n for n in q_missing if all(contains(Q,n+g) for g in G)]
    require(p_socle == [167] and q_socle == [195], 'Quotient socles failed.')

    result = {
        'status': 'PASS',
        'method': 'Exact relative Apery vectors; no heuristic truncation.',
        'generators': list(G),
        'apery_mod_56': list(gamma),
        'multiplicity': 56, 'embedding_dimension': 26,
        'frobenius': f, 'conductor': c, 'genus': len(gaps),
        'symmetric': True, 'pseudo_frobenius_set': [181],
        'gap_set': gaps,
        'independent_DP_crosscheck_through': bound,
        'B': list(B), 'C': sorted(C), 'B_plus_B_equals_C': True,
        'colon_intersection_equals_product': True,
        'inverse_square_identity': True,
        'maximal_ideal_reduction_identity': 'm^5 = t^56 m^4',
        'dual_minimal_generators': 12,
        'trace_minimal_generator_exponents': list(tgens),
        'trace_colength': 3, 'trace_quotient_basis': [0,74,80],
        'endomorphism_R_module_generator_exponents': list(end_Rgens),
        'endomorphism_quotient_basis': [101,107,181],
        'endomorphism_quotient_length': 3,
        'trace_equals_endomorphism_conductor': True,
        'P_colength':16, 'Q_colength':30,
        'P_quotient_basis':p_missing, 'Q_quotient_basis':q_missing,
        'P_quotient_socle':[167], 'Q_quotient_socle':[195],
        'algebraic_scope': 'Integer certificates; see the paper for algebraic proofs.'
    }
    print(json.dumps(result, indent=2))


if __name__ == '__main__':
    main()


==> anc/verify_tensor_graph.py <==
#!/usr/bin/env python3
"""Independent exact tensor-graph verifier (Python 3.10+, standard library).

No imports from verify_counterexample.py, no Apery vectors, and no matrix ranks.
The conductor blocks and lower value bounds are checked from DP membership.
The paper proves connectivity beyond a0+b0+4*c, so the finite range is exhaustive.
All tests use explicit exceptions (not assert), so python -O retains the checks.
"""
from __future__ import annotations

from collections import deque
import json


def require(condition: bool, message: str) -> None:
    if not condition:
        raise RuntimeError(message)


def membership_table(generators: tuple[int, ...], limit: int) -> list[bool]:
    require(bool(generators) and min(generators) > 0, 'Positive generators required.')
    require(limit >= 0, 'Negative table bound.')
    table = [False] * (limit + 1)
    table[0] = True
    # Forward reachability differs from the shortest-path and backward-DP checks.
    for n in range(limit + 1):
        if table[n]:
            for g in generators:
                if n + g <= limit:
                    table[n + g] = True
    return table


def components(vertices: list[int], gamma: list[bool]) -> list[list[int]]:
    """Vertices are first coordinates; the second coordinate is d-u.

    The exact edge condition is |u-v| in Gamma. Removing newly reached
    vertices avoids materializing the dense edge set.
    """
    unseen = set(vertices)
    result: list[list[int]] = []
    while unseen:
        first = min(unseen)
        unseen.remove(first)
        queue = deque([first])
        component = [first]
        while queue:
            current = queue.popleft()
            neighbors = sorted(u for u in unseen if gamma[abs(u - current)])
            unseen.difference_update(neighbors)
            queue.extend(neighbors)
            component.extend(neighbors)
        result.append(sorted(component))
    return result


def check_case(generators: tuple[int, ...], a: int, b: int, conductor: int,
               expected_torsion: bool) -> dict[str, object]:
    require(0 < a <= b, 'The ideal generators must have 0 < a <= b.')
    require(conductor > 0, 'A positive conductor is expected in these examples.')
    # V = {v : v+a,v+b in Gamma}; necessarily v >= -a, and c-a is in V.
    # b0 <= c-a, so the tail bound never exceeds 5*c in these cases.
    limit = 5 * conductor + a + b + 10
    table = membership_table(generators, limit)

    def member(n: int) -> bool:
        if n < 0:
            return False
        require(n <= limit, 'Membership lookup exceeds the proved table bound.')
        return table[n]

    m = min(generators)
    require(not member(conductor - 1), 'The proposed Frobenius number is not a gap.')
    require(all(member(n) for n in range(conductor, conductor + m)),
            'The complete conductor block is absent.')
    # Adding m propagates this complete block to every larger integer.
    require(member(a) and member(b), 'The ideal is not integral.')
    b0 = next(v for v in range(-a, conductor - a + 1)
              if member(v + a) and member(v + b))
    a0 = a
    threshold = a0 + b0 + 4 * conductor
    require(threshold < limit, 'Internal bound calculation failed.')
    nonempty = 0
    disconnected: list[dict[str, object]] = []
    max_vertices = 0
    total_vertices = 0
    torsion_dimension = 0
    for degree in range(a0 + b0, threshold):
        vertices = [u for u in range(a0, degree - b0 + 1)
                    if (member(u - a) or member(u - b))
                    and member(degree - u + a) and member(degree - u + b)]
        if not vertices:
            continue
        nonempty += 1
        max_vertices = max(max_vertices, len(vertices))
        total_vertices += len(vertices)
        parts = components(vertices, table)
        if len(parts) > 1:
            torsion_dimension += len(parts) - 1
            disconnected.append({'degree': degree, 'component_count': len(parts),
                                 'first_coordinate_components': parts})
    require(bool(disconnected) == expected_torsion,
            f'Unexpected tensor torsion for generators {generators}, ideal {(a,b)}.')
    return {
        'generators': list(generators), 'ideal_exponents': [a,b],
        'conductor': conductor, 'a0':a0, 'b0':b0,
        'checked_degree_start': a0 + b0,
        'checked_degree_end_inclusive': threshold - 1,
        'automatic_connectivity_from': threshold,
        'nonempty_graphs_checked':nonempty,
        'total_vertices_checked':total_vertices,
        'largest_graph_vertices':max_vertices,
        'disconnected_graphs':len(disconnected),
        'total_torsion_dimension':torsion_dimension,
        'first_torsion_witness':disconnected[0] if disconnected else None
    }


def main() -> None:
    main_result = check_case(
        (56,57,58,63,64,70,71,72,73,74,75,76,77,78,79,80,81,82,83,
         87,89,90,93,95,96,97), 56, 70, 182, False)
    require(main_result['a0'] == 56 and main_result['b0'] == 0,
            'Main-example lower value bounds are wrong.')
    require(main_result['automatic_connectivity_from'] == 784,
            'The claimed exhaustive tail bound is wrong.')
    controls = [
        check_case((2,3), 2,3,2,True),
        check_case((4,5,6),4,5,8,True),
        check_case((4,5,6),4,8,8,False),  # (t^4,t^8) = t^4 R.
    ]
    print(json.dumps({'status':'PASS',
        'method':'Independent dynamic programming and exact graph connectivity.',
        'main_example':main_result,'controls':controls,
        'field_independent':True,
        'scope':'Finite graph checks plus the paper\'s proved uniform tail bound.'},
        indent=2))


if __name__ == '__main__':
    main()

